NNLO QCD Corrections to the Drell-Yan Cross Section in Models of TeV-Scale Gravity

The first results on the complete next-to-next-to-leading order (NNLO) Quantum Chromodynamic (QCD) corrections to the production of di-leptons at hadron colliders in large extra dimension models with spin-2 particles are reported in this article. In particular, we have computed these corrections to the invariant mass distribution of the di-leptons taking into account all the partonic subprocesses that contribute at NNLO. In these models, spin-2 particles couple through the energy-momentum tensor of the Standard Model (SM) with the universal coupling strength. The tensorial nature of the interaction and the presence of both quark annihilation and gluon fusion channels at the Born level make it challenging computationally and interesting phenomenologically. We have demonstrated numerically the importance of our results at the Large Hadron Collider (LHC) energies. The two loop corrections contribute an additional 10\% to the total cross section. We find that the QCD corrections are not only large but also important to make the predictions stable under renormalisation and factorisation scale variations providing an opportunity to stringently constrain the parameters of the models with a spin-2 particle.

==> anc/Coefficient_functions.m <==
(**********Results given in the paper (Eq. (A.3))*************)

Deltabargg0 = (  + delta[1-z] * ( 1 ) );

(********************************)

Deltabargg1 = (  + n_f*delta[1-z] * ( 35/9 )

       + n_f*Log[Q^2/muF^2]*delta[1-z] * (  - 4/3 )

       + C_A * (  - 2 - 22/3*z^(-1) + 2*z + 22/3*z^2 )

       + C_A*Log[1-z] * (  - 32 + 16*z^(-1) + 16*(1-z)^(-1) + 16*z - 
         16*z^2 )

       + C_A*Log[z] * ( 16 - 8*z^(-1) - 8*(1-z)^(-1) - 8*z + 8*z^2 )

       + C_A*delta[1-z] * (  - 203/9 )

       + C_A*Log[Q^2/muF^2] * (  - 16 + 8*z^(-1) + 8*(1-z)^(-1) + 8*z
          - 8*z^2 )

       + C_A*Log[Q^2/muF^2]*delta[1-z] * ( 22/3 )

       + C_A*Zeta[2]*delta[1-z] * ( 8 ) );

(**********************************)

Deltabargg2 = (  + n_f^2*delta[1-z] * ( 1225/324 )

       + n_f^2*Log[Q^2/muF^2]*delta[1-z] * (  - 70/27 )

       + n_f^2*Log[Q^2/muF^2]^2*delta[1-z] * ( 4/9 )

       + n_f^2*Zeta[2]*delta[1-z] * ( 8/3 )

       + C_F*n_f * (  - 664/9 + 1748/27*z^(-1) - 389/9*z + 1411/27*z^2 )

       + C_F*n_f*S12[1-z] * ( 60 - 16*z^(-1) - 24*z - 28*z^2 )

       + C_F*n_f*S12[-z] * (  - 72 - 32*z^(-1) - 48*z - 8*z^2 )

       + C_F*n_f*PolyLog[3,1-z] * (  - 72 + 8*z^(-1) - 16*z + 32*z^2 )

       + C_F*n_f*PolyLog[3,-z] * (  - 36 - 80*z^(-1) - 56*z + 4*z^2 )

       + C_F*n_f*PolyLog[2,1-z] * (  - 2 + 8/3*z^(-1) - 16*z + 116/3*z^2 )

       + C_F*n_f*PolyLog[2,-z] * ( 20 - 16*z^(-1) + 36*z )

       + C_F*n_f*Log[1+z]*PolyLog[2,-z] * (  - 72 - 32*z^(-1) - 48*z - 8*
         z^2 )

       + C_F*n_f*Log[1-z] * (  - 235/3 - 256/9*z^(-1) + 436/3*z - 347/9
         *z^2 )

       + C_F*n_f*Log[1-z]*PolyLog[2,1-z] * ( 56 + 32*z - 32*z^2 )

       + C_F*n_f*Log[1-z]^2 * ( 8 + 64/3*z^(-1) - 32*z + 8/3*z^2 )

       + C_F*n_f*Log[z] * ( 25/2 + 200/9*z^(-1) - 144*z + 433/18*z^2 )

       + C_F*n_f*Log[z]*PolyLog[2,1-z] * (  - 2 - 8*z^(-1) - 40*z - 8*z^2 )

       + C_F*n_f*Log[z]*PolyLog[2,-z] * ( 72 + 64*z^(-1) + 64*z + 4*z^2 )

       + C_F*n_f*Log[z]*Log[1+z] * ( 20 - 16*z^(-1) + 36*z )

       + C_F*n_f*Log[z]*Log[1+z]^2 * (  - 36 - 16*z^(-1) - 24*z - 4*
         z^2 )

       + C_F*n_f*Log[z]*Log[1-z] * (  - 30 - 64/3*z^(-1) + 32*z + 104/
         3*z^2 )

       + C_F*n_f*Log[z]*Log[1-z]^2 * ( 28 + 16*z - 16*z^2 )

       + C_F*n_f*Log[z]^2 * (  - 9 + 16/3*z^(-1) - 37*z - 20*z^2 )

       + C_F*n_f*Log[z]^2*Log[1+z] * ( 54 + 24*z^(-1) + 36*z + 6*z^2
          )

       + C_F*n_f*Log[z]^2*Log[1-z] * (  - 30 - 24*z + 8*z^2 )

       + C_F*n_f*Log[z]^3 * ( 17/3 - 4/3*z - 8/3*z^2 )

       + C_F*n_f*delta[1-z] * ( 61/3 )

       + C_F*n_f*Log[Q^2/muF^2] * (  - 235/6 - 128/9*z^(-1) + 218/3*z
          - 347/18*z^2 )

       + C_F*n_f*Log[Q^2/muF^2]*PolyLog[2,1-z] * ( 28 + 16*z - 16*z^2 )

       + C_F*n_f*Log[Q^2/muF^2]*Log[1-z] * ( 8 + 64/3*z^(-1) - 32*z
          + 8/3*z^2 )

       + C_F*n_f*Log[Q^2/muF^2]*Log[z] * (  - 15 - 32/3*z^(-1) + 16*z
          + 52/3*z^2 )

       + C_F*n_f*Log[Q^2/muF^2]*Log[z]*Log[1-z] * ( 28 + 16*z - 16*
         z^2 )

       + C_F*n_f*Log[Q^2/muF^2]*Log[z]^2 * (  - 15 - 12*z + 4*z^2 )

       + C_F*n_f*Log[Q^2/muF^2]*delta[1-z] * (  - 4 )

       + C_F*n_f*Log[Q^2/muF^2]^2 * ( 2 + 16/3*z^(-1) - 8*z + 2/3*z^2 )

       + C_F*n_f*Log[Q^2/muF^2]^2*Log[z] * ( 7 + 4*z - 4*z^2 )

       + C_F*n_f*Zeta[3] * (  - 18 - 56*z^(-1) - 36*z + 4*z^2 )

       + C_F*n_f*Zeta[3]*delta[1-z] * (  - 16 )

       + C_F*n_f*Zeta[2] * ( 2 - 88/3*z^(-1) + 50*z - 8/3*z^2 )

       + C_F*n_f*Zeta[2]*Log[1+z] * (  - 36 - 16*z^(-1) - 24*z - 4*z^2 )

       + C_F*n_f*Zeta[2]*Log[z] * (  - 10 - 8*z^(-1) - 12*z + 20*z^2 )

       + C_A*n_f * ( 41/108 - 226/27*z^(-1) + 224/27*(1-z)^(-1) - 196/27*
         z + 751/108*z^2 )

       + C_A*n_f*S12[1-z] * (  - 50 + 40*z^(-1) + 28*z - 2*z^2 )

       + C_A*n_f*S12[-z] * ( 36 + 16*z^(-1) + 24*z + 4*z^2 )

       + C_A*n_f*PolyLog[3,1-z] * ( 16 - 16*z^(-1) - 8*z )

       + C_A*n_f*PolyLog[3,-z] * ( 54 + 24*z^(-1) + 36*z + 6*z^2 )

       + C_A*n_f*PolyLog[2,1-z] * (  - 8 + 16/3*z^(-1) + 8/3*(1-z)^(-1) - 12*
         z + 8/3*z^2 )

       + C_A*n_f*PolyLog[2,-z] * (  - 20 - 16/3*z^(-1) - 24*z - 28/3*z^2 )

       + C_A*n_f*Log[1+z]*PolyLog[2,-z] * ( 36 + 16*z^(-1) + 24*z + 4*z^2 )

       + C_A*n_f*Log[1-z] * (  - 176/9 - 142/9*z^(-1) + 400/9*
         (1-z)^(-1) - 110/9*z + 16/9*z^2 )

       + C_A*n_f*Log[1-z]*PolyLog[2,1-z] * (  - 16 + 16*z^(-1) + 8*z )

       + C_A*n_f*Log[1-z]^2 * (  - 40/3 + 8*z^(-1) + 32/3*(1-z)^(-1) + 
         8/3*z - 8*z^2 )

       + C_A*n_f*Log[z] * (  - 187/9 + 2/9*z^(-1) - 200/9*(1-z)^(-1) + 
         53/9*z - 625/18*z^2 )

       + C_A*n_f*Log[z]*PolyLog[2,-z] * (  - 54 - 24*z^(-1) - 36*z - 6*z^2
          )

       + C_A*n_f*Log[z]*Log[1+z] * (  - 20 - 16/3*z^(-1) - 24*z - 28/
         3*z^2 )

       + C_A*n_f*Log[z]*Log[1+z]^2 * ( 18 + 8*z^(-1) + 12*z + 2*z^2 )

       + C_A*n_f*Log[z]*Log[1-z] * (  - 16 - 32/3*(1-z)^(-1) + 4*z + 
         16/3*z^2 )

       + C_A*n_f*Log[z]^2 * ( 37 - 8/3*z^(-1) + 4/3*(1-z)^(-1) + 3*z + 
         27/2*z^2 )

       + C_A*n_f*Log[z]^2*Log[1+z] * (  - 27 - 12*z^(-1) - 18*z - 3*
         z^2 )

       + C_A*n_f*delta[1-z] * (  - 2983/162 )

       + C_A*n_f*Log[Q^2/muF^2] * (  - 316/9 + 140/9*z^(-1) + 200/9*
         (1-z)^(-1) + 116/9*z - 140/9*z^2 )

       + C_A*n_f*Log[Q^2/muF^2]*Log[1-z] * ( 64/3 - 32/3*z^(-1) - 32/
         3*(1-z)^(-1) - 32/3*z + 32/3*z^2 )

       + C_A*n_f*Log[Q^2/muF^2]*Log[z] * (  - 16 + 16/3*z^(-1) + 16/3
         *(1-z)^(-1) - 16/3*z^2 )

       + C_A*n_f*Log[Q^2/muF^2]*delta[1-z] * ( 647/27 )

       + C_A*n_f*Log[Q^2/muF^2]^2 * ( 16 - 8*z^(-1) - 8*(1-z)^(-1) - 8*
         z + 8*z^2 )

       + C_A*n_f*Log[Q^2/muF^2]^2*delta[1-z] * (  - 44/9 )

       + C_A*n_f*Zeta[3] * ( 36 + 16*z^(-1) + 24*z + 4*z^2 )

       + C_A*n_f*Zeta[3]*delta[1-z] * ( 64/3 )

       + C_A*n_f*Zeta[2] * (  - 86/3 - 32/3*(1-z)^(-1) + 52/3*z - 22/3*z^2
          )

       + C_A*n_f*Zeta[2]*Log[1+z] * ( 18 + 8*z^(-1) + 12*z + 2*z^2 )

       + C_A*n_f*Zeta[2]*delta[1-z] * (  - 94/9 )

       + C_A*n_f*Zeta[2]*Log[Q^2/muF^2]*delta[1-z] * (  - 16/3 )

       + C_A^2 * ( 20137/27 - 21595/27*z^(-1) - 1616/27*(1-z)^(-1) - 
         6605/27*z + 9679/27*z^2 )

       + C_A^2*S12[1-z] * ( 64*z^(-2) - 112*z^(-1) - 144*(1-z)^(-1) + 
         64*(1+z)^(-1) - 528*z + 112*z^2 )

       + C_A^2*S12[-z] * (  - 480 - 192*z^(-2) - 320*z^(-1) - 32*
         (1+z)^(-1) - 288*z - 64*z^2 )

       + C_A^2*PolyLog[3,(1-z)/(1+z)] * (  - 128 - 64*z^(-1) + 64*(1+z)^(-1)
          - 64*z - 64*z^2 )

       + C_A^2*PolyLog[3,-(1-z)/(1+z)] * ( 128 + 64*z^(-1) - 64*(1+z)^(-1)
          + 64*z + 64*z^2 )

       + C_A^2*PolyLog[3,1-z] * ( 744 + 32*z^(-2) - 16*z^(-1) - 8*(1-z)^(-1)
          - 64*(1+z)^(-1) + 536*z + 88*z^2 )

       + C_A^2*PolyLog[3,-z] * (  - 272 - 160*z^(-2) + 320*z^(-1) - 16*
         (1+z)^(-1) + 304*z - 64*z^2 )

       + C_A^2*PolyLog[2,1-z] * (  - 376 - 748/3*z^(-1) - 44/3*(1-z)^(-1) - 
         400*z - 704/3*z^2 )

       + C_A^2*PolyLog[2,-z] * ( 296 + 264*z^(-1) + 120*z + 88*z^2 )

       + C_A^2*Log[1+z]*PolyLog[2,-z] * (  - 480 - 192*z^(-2) - 320*z^(-1)
          - 32*(1+z)^(-1) - 288*z - 64*z^2 )

       + C_A^2*Log[1-z] * (  - 1492/9 + 4396/9*z^(-1) - 2176/9*
         (1-z)^(-1) + 4040/9*z - 4756/9*z^2 )

       + C_A^2*Log[1-z]*PolyLog[2,1-z] * (  - 496 - 16*z^(-1) - 544*z )

       + C_A^2*Log[1-z]*PolyLog[2,-z] * ( 128 + 64*z^(-1) - 64*(1+z)^(-1)
          + 64*z + 64*z^2 )

       + C_A^2*Log[1-z]^2 * ( 1324/3 - 572*z^(-1) - 176/3*(1-z)^(-1)
          - 1148/3*z + 572*z^2 )

       + C_A^2*Log[1-z]^3 * (  - 256 + 128*z^(-1) + 128*(1-z)^(-1) + 
         128*z - 128*z^2 )

       + C_A^2*Log[z] * ( 946/9 - 1264/3*z^(-1) + 1088/9*(1-z)^(-1) - 
         2582/9*z + 5740/9*z^2 )

       + C_A^2*Log[z]*PolyLog[2,1-z] * ( 8 + 48*z^(-1) - 56*(1-z)^(-1) + 
         48*(1+z)^(-1) + 24*z + 8*z^2 )

       + C_A^2*Log[z]*PolyLog[2,-z] * ( 256 + 160*z^(-2) - 64*z^(-1) + 64*
         (1+z)^(-1) - 64*z + 16*z^2 )

       + C_A^2*Log[z]*Log[1+z] * ( 296 + 264*z^(-1) + 120*z + 88*z^2
          )

       + C_A^2*Log[z]*Log[1+z]^2 * (  - 240 - 96*z^(-2) - 160*z^(-1)
          - 16*(1+z)^(-1) - 144*z - 32*z^2 )

       + C_A^2*Log[z]*Log[1-z] * (  - 832 + 1232/3*z^(-1) + 176/3*
         (1-z)^(-1) + 72*z - 968*z^2 )

       + C_A^2*Log[z]*Log[1-z]*Log[1+z] * ( 128 + 64*z^(-1) - 64*
         (1+z)^(-1) + 64*z + 64*z^2 )

       + C_A^2*Log[z]*Log[1-z]^2 * ( 240 - 248*z^(-1) - 248*
         (1-z)^(-1) - 504*z + 248*z^2 )

       + C_A^2*Log[z]^2 * ( 28 - 220/3*z^(-1) - 22/3*(1-z)^(-1) + 44*z
          + 550/3*z^2 )

       + C_A^2*Log[z]^2*Log[1+z] * ( 120 + 80*z^(-2) + 96*z^(-1) + 
         56*(1+z)^(-1) + 88*z - 16*z^2 )

       + C_A^2*Log[z]^2*Log[1-z] * (  - 96 + 112*z^(-1) + 128*
         (1-z)^(-1) + 16*(1+z)^(-1) + 304*z - 144*z^2 )

       + C_A^2*Log[z]^3 * (  - 16/3 - 16*z^(-1) - 56/3*(1-z)^(-1) - 16/
         3*(1+z)^(-1) - 184/3*z + 24*z^2 )

       + C_A^2*delta[1-z] * ( 7801/324 )

       + C_A^2*Log[Q^2/muF^2] * (  - 518/9 + 150*z^(-1) - 1088/9*
         (1-z)^(-1) + 1606/9*z - 150*z^2 )

       + C_A^2*Log[Q^2/muF^2]*PolyLog[2,1-z] * (  - 256 - 256*z )

       + C_A^2*Log[Q^2/muF^2]*PolyLog[2,-z] * ( 64 + 32*z^(-1) - 32*
         (1+z)^(-1) + 32*z + 32*z^2 )

       + C_A^2*Log[Q^2/muF^2]*Log[1-z] * ( 752/3 - 1408/3*z^(-1) + 
         176/3*(1-z)^(-1) - 928/3*z + 1408/3*z^2 )

       + C_A^2*Log[Q^2/muF^2]*Log[1-z]^2 * (  - 384 + 192*z^(-1) + 
         192*(1-z)^(-1) + 192*z - 192*z^2 )

       + C_A^2*Log[Q^2/muF^2]*Log[z] * (  - 376 + 440/3*z^(-1) - 88/
         3*(1-z)^(-1) - 440*z^2 )

       + C_A^2*Log[Q^2/muF^2]*Log[z]*Log[1+z] * ( 64 + 32*z^(-1)
          - 32*(1+z)^(-1) + 32*z + 32*z^2 )

       + C_A^2*Log[Q^2/muF^2]*Log[z]*Log[1-z] * ( 192 - 224*z^(-1)
          - 224*(1-z)^(-1) - 480*z + 224*z^2 )

       + C_A^2*Log[Q^2/muF^2]*Log[z]^2 * ( 32*z^(-1) + 40*(1-z)^(-1)
          + 8*(1+z)^(-1) + 128*z - 48*z^2 )

       + C_A^2*Log[Q^2/muF^2]*delta[1-z] * (  - 1657/27 )

       + C_A^2*Log[Q^2/muF^2]^2 * ( 8 - 220/3*z^(-1) + 44*(1-z)^(-1)
          - 52*z + 220/3*z^2 )

       + C_A^2*Log[Q^2/muF^2]^2*Log[1-z] * (  - 128 + 64*z^(-1) + 64
         *(1-z)^(-1) + 64*z - 64*z^2 )

       + C_A^2*Log[Q^2/muF^2]^2*Log[z] * (  - 32*z^(-1) - 32*
         (1-z)^(-1) - 96*z + 32*z^2 )

       + C_A^2*Log[Q^2/muF^2]^2*delta[1-z] * ( 121/9 )

       + C_A^2*Zeta[3] * (  - 768 - 96*z^(-2) + 592*z^(-1) + 312*
         (1-z)^(-1) - 8*(1+z)^(-1) + 576*z - 352*z^2 )

       + C_A^2*Zeta[3]*delta[1-z] * (  - 88/3 )

       + C_A^2*Zeta[3]*Log[Q^2/muF^2]*delta[1-z] * ( 152 )

       + C_A^2*Zeta[2] * (  - 436/3 + 1628/3*z^(-1) + 176/3*(1-z)^(-1) + 
         884/3*z - 1100/3*z^2 )

       + C_A^2*Zeta[2]*Log[1+z] * (  - 240 - 96*z^(-2) - 160*z^(-1) - 16
         *(1+z)^(-1) - 144*z - 32*z^2 )

       + C_A^2*Zeta[2]*Log[1-z] * ( 384 - 128*z^(-1) - 160*(1-z)^(-1) - 
         32*(1+z)^(-1) - 128*z + 192*z^2 )

       + C_A^2*Zeta[2]*Log[z] * (  - 40 + 272*z^(-1) + 144*(1-z)^(-1) + 
         24*(1+z)^(-1) + 520*z - 168*z^2 )

       + C_A^2*Zeta[2]*delta[1-z] * (  - 224/9 )

       + C_A^2*Zeta[2]*Log[Q^2/muF^2] * ( 192 - 64*z^(-1) - 80*
         (1-z)^(-1) - 16*(1+z)^(-1) - 64*z + 96*z^2 )

       + C_A^2*Zeta[2]*Log[Q^2/muF^2]*delta[1-z] * ( 88/3 )

       + C_A^2*Zeta[2]*Log[Q^2/muF^2]^2*delta[1-z] * (  - 32 )

       + C_A^2*Zeta[2]^2*delta[1-z] * (  - 4/5 ) );

(**************************************)

Deltabargq1 = (  + Log[1-z] * (  - 14 + 16*z^(-1) + 4*z + 4*z^2 )

       + Log[z] * ( 7 - 8*z^(-1) - 2*z - 2*z^2 )

       + Log[Q^2/muF^2] * (  - 7 + 8*z^(-1) + 2*z + 2*z^2 )

       + 9/2 - 6*z^(-1) + 9*z - 7/2*z^2 );

(****************************************)

Deltabargq2 = (  + n_f * (  - 160/27 + 304/27*z^(-1) + 380/27*z )

       + n_f*PolyLog[2,1-z] * (  - 32/3 + 32/3*z^(-1) + 4/3*z )

       + n_f*Log[1-z] * (  - 200/9 + 200/9*z^(-1) + 88/9*z + 16/3*z^2
          )

       + n_f*Log[1-z]^2 * (  - 8/3 + 8/3*z^(-1) + 4/3*z )

       + n_f*Log[z] * (  - 4/3*z - 16/3*z^2 )

       + n_f*Log[z]*Log[1-z] * (  - 4*z )

       + n_f*Log[z]^2 * ( 2*z )

       + n_f*Log[Q^2/muF^2] * (  - 40/3 + 40/3*z^(-1) + 4/3*z )

       + n_f*Log[Q^2/muF^2]*Log[1-z] * ( 32/3 - 32/3*z^(-1) - 16/3*z
          )

       + n_f*Log[Q^2/muF^2]^2 * ( 16/3 - 16/3*z^(-1) - 8/3*z )

       + C_F * ( 1507/36 - 4057/27*z^(-1) + 2935/18*z - 4499/108*z^2 )

       + C_F*S12[1-z] * (  - 118 + 64*z^(-1) + 92*z - 68*z^2 )

       + C_F*PolyLog[3,1-z] * ( 30 - 80*z^(-1) + 4*z + 36*z^2 )

       + C_F*PolyLog[3,-z] * ( 144 - 64*z^(-1) - 160*z + 32*z^2 )

       + C_F*PolyLog[2,1-z] * ( 167 - 392/3*z^(-1) - 52*z + 248/3*z^2 )

       + C_F*PolyLog[2,-z] * ( 40 - 160/3*z^(-1) + 48*z - 136/3*z^2 )

       + C_F*Log[1-z] * (  - 346/3 + 1360/9*z^(-1) - 593/3*z + 728/9*
         z^2 )

       + C_F*Log[1-z]*PolyLog[2,1-z] * (  - 70 + 96*z^(-1) + 44*z - 52*z^2
          )

       + C_F*Log[1-z]^2 * ( 133 - 392/3*z^(-1) + 22*z - 157/3*z^2 )

       + C_F*Log[1-z]^3 * (  - 23 + 104/3*z^(-1) - 6*z + 70/3*z^2 )

       + C_F*Log[z] * (  - 19/2 - 284/9*z^(-1) + 667/6*z - 919/9*z^2 )

       + C_F*Log[z]*PolyLog[2,1-z] * ( 50 - 48*z^(-1) - 44*z )

       + C_F*Log[z]*PolyLog[2,-z] * (  - 72 + 32*z^(-1) + 80*z - 16*z^2 )

       + C_F*Log[z]*Log[1+z] * ( 40 - 160/3*z^(-1) + 48*z - 136/3*
         z^2 )

       + C_F*Log[z]*Log[1-z] * (  - 130 + 72*z^(-1) + 32*z + 96*z^2
          )

       + C_F*Log[z]*Log[1-z]^2 * ( 59 - 48*z^(-1) + 2*z - 66*z^2 )

       + C_F*Log[z]^2 * ( 325/4 - 92*z + 61/3*z^2 )

       + C_F*Log[z]^2*Log[1-z] * (  - 36 + 16*z^(-1) + 40*z^2 )

       + C_F*Log[z]^3 * ( 23/6 + 7/3*z - 26/3*z^2 )

       + C_F*Log[Q^2/muF^2] * (  - 40 + 212/9*z^(-1) - 26*z - 77/9*z^2
          )

       + C_F*Log[Q^2/muF^2]*PolyLog[2,1-z] * ( 32*z^(-1) - 24*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[1-z] * ( 80 - 72*z^(-1) + 44*z - 46*
         z^2 )

       + C_F*Log[Q^2/muF^2]*Log[1-z]^2 * (  - 30 + 48*z^(-1) - 12*z
          + 36*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z] * (  - 11 - 12*z + 170/3*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z]*Log[1-z] * ( 44 - 32*z^(-1) + 8
         *z - 64*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z]^2 * (  - 12 + 16*z^2 )

       + C_F*Log[Q^2/muF^2]^2 * ( 13/2 + 4*z )

       + C_F*Log[Q^2/muF^2]^2*Log[1-z] * (  - 10 + 16*z^(-1) - 4*z
          + 12*z^2 )

       + C_F*Log[Q^2/muF^2]^2*Log[z] * ( 5 + 2*z - 12*z^2 )

       + C_F*Zeta[3] * ( 82 + 16*z^(-1) - 164*z + 100*z^2 )

       + C_F*Zeta[2] * (  - 214 + 512/3*z^(-1) + 156*z - 88*z^2 )

       + C_F*Zeta[2]*Log[1-z] * ( 120 - 128*z^(-1) - 48*z - 16*z^2 )

       + C_F*Zeta[2]*Log[z] * (  - 52 + 48*z^(-1) - 8*z + 48*z^2 )

       + C_F*Zeta[2]*Log[Q^2/muF^2] * ( 60 - 64*z^(-1) - 24*z - 8*z^2 )

       + C_A * ( 42329/54 - 21895/27*z^(-1) - 2474/27*z - 137/18*z^2 )

       + C_A*S12[1-z] * ( 20 + 128*z^(-2) - 144*z^(-1) - 200*z + 16*
         z^2 )

       + C_A*S12[-z] * (  - 448 - 384*z^(-2) - 640*z^(-1) - 128*z )

       + C_A*PolyLog[3,(1-z)/(1+z)] * (  - 56 - 64*z^(-1) - 16*z + 16*z^2 )

       + C_A*PolyLog[3,-(1-z)/(1+z)] * ( 56 + 64*z^(-1) + 16*z - 16*z^2 )

       + C_A*PolyLog[3,1-z] * ( 722 + 64*z^(-2) + 112*z^(-1) + 220*z - 24*
         z^2 )

       + C_A*PolyLog[3,-z] * (  - 324 - 320*z^(-2) + 608*z^(-1) + 136*z - 8*
         z^2 )

       + C_A*PolyLog[2,1-z] * (  - 1822/3 - 28/3*z^(-1) - 532/3*z - 88/3*z^2
          )

       + C_A*PolyLog[2,-z] * ( 516 + 504*z^(-1) + 68*z + 48*z^2 )

       + C_A*Log[1+z]*PolyLog[2,-z] * (  - 448 - 384*z^(-2) - 640*z^(-1)
          - 128*z )

       + C_A*Log[1-z] * (  - 4618/9 + 3952/9*z^(-1) + 143/9*z - 10/3*
         z^2 )

       + C_A*Log[1-z]*PolyLog[2,1-z] * (  - 500 - 224*z^(-1) - 272*z + 20*
         z^2 )

       + C_A*Log[1-z]*PolyLog[2,-z] * ( 56 + 64*z^(-1) + 16*z - 16*z^2 )

       + C_A*Log[1-z]^2 * ( 1112/3 - 1484/3*z^(-1) + 452/3*z + 2*z^2 )

       + C_A*Log[1-z]^3 * (  - 89 + 280/3*z^(-1) + 38*z + 26/3*z^2 )

       + C_A*Log[z] * ( 1174/3 - 1544/3*z^(-1) - 98*z - 11/3*z^2 )

       + C_A*Log[z]*PolyLog[2,1-z] * (  - 48 + 192*z^(-1) + 68*z - 8*z^2 )

       + C_A*Log[z]*PolyLog[2,-z] * ( 328 + 320*z^(-2) - 64*z^(-1) - 16*z
          + 16*z^2 )

       + C_A*Log[z]*Log[1+z] * ( 516 + 504*z^(-1) + 68*z + 48*z^2 )

       + C_A*Log[z]*Log[1+z]^2 * (  - 224 - 192*z^(-2) - 320*z^(-1)
          - 64*z )

       + C_A*Log[z]*Log[1-z] * (  - 838 + 1208/3*z^(-1) - 416*z + 70/
         3*z^2 )

       + C_A*Log[z]*Log[1-z]*Log[1+z] * ( 56 + 64*z^(-1) + 16*z - 
         16*z^2 )

       + C_A*Log[z]*Log[1-z]^2 * (  - 118 - 264*z^(-1) - 184*z - 12*
         z^2 )

       + C_A*Log[z]^2 * (  - 341/2 - 284/3*z^(-1) + 130*z - 181/3*z^2
          )

       + C_A*Log[z]^2*Log[1+z] * ( 166 + 160*z^(-2) + 240*z^(-1) + 
         52*z + 12*z^2 )

       + C_A*Log[z]^2*Log[1-z] * ( 90 + 128*z^(-1) + 100*z + 4*z^2 )

       + C_A*Log[z]^3 * (  - 95/3 - 80/3*z^(-1) - 28/3*z )

       + C_A*Log[Q^2/muF^2] * (  - 709/3 + 620/3*z^(-1) + 64/3*z + 17*
         z^2 )

       + C_A*Log[Q^2/muF^2]*PolyLog[2,1-z] * (  - 276 - 96*z^(-1) - 120*z
          + 8*z^2 )

       + C_A*Log[Q^2/muF^2]*PolyLog[2,-z] * ( 28 + 32*z^(-1) + 8*z - 8*z^2
          )

       + C_A*Log[Q^2/muF^2]*Log[1-z] * ( 1042/3 - 456*z^(-1) + 460/3
         *z + 50/3*z^2 )

       + C_A*Log[Q^2/muF^2]*Log[1-z]^2 * (  - 138 + 144*z^(-1) + 60*
         z + 12*z^2 )

       + C_A*Log[Q^2/muF^2]*Log[z] * (  - 458 + 568/3*z^(-1) - 188*z
          - 8*z^2 )

       + C_A*Log[Q^2/muF^2]*Log[z]*Log[1+z] * ( 28 + 32*z^(-1) + 8
         *z - 8*z^2 )

       + C_A*Log[Q^2/muF^2]*Log[z]*Log[1-z] * (  - 124 - 256*
         z^(-1) - 184*z - 8*z^2 )

       + C_A*Log[Q^2/muF^2]*Log[z]^2 * ( 60 + 48*z^(-1) + 44*z )

       + C_A*Log[Q^2/muF^2]^2 * ( 203/3 - 280/3*z^(-1) + 104/3*z + 17/
         3*z^2 )

       + C_A*Log[Q^2/muF^2]^2*Log[1-z] * (  - 46 + 48*z^(-1) + 20*z
          + 4*z^2 )

       + C_A*Log[Q^2/muF^2]^2*Log[z] * (  - 46 - 48*z^(-1) - 40*z )

       + C_A*Zeta[3] * (  - 434 - 192*z^(-2) + 784*z^(-1) + 240*z - 4*z^2
          )

       + C_A*Zeta[2] * ( 138 + 1636/3*z^(-1) - 164*z + 230/3*z^2 )

       + C_A*Zeta[2]*Log[1+z] * (  - 224 - 192*z^(-2) - 320*z^(-1) - 64*
         z )

       + C_A*Zeta[2]*Log[1-z] * ( 48 + 16*z - 32*z^2 )

       + C_A*Zeta[2]*Log[z] * ( 240 + 416*z^(-1) + 184*z + 16*z^2 )

       + C_A*Zeta[2]*Log[Q^2/muF^2] * ( 24 + 8*z - 16*z^2 ) );

(*************************************)

Deltabarqqbar0 = (  + delta[1-z] * ( 1 ) );

(*************************************)

Deltabarqqbar1 = (  + C_F * ( 16/3*z^(-1) - 16/3*z^2 )

       + C_F*Log[1-z] * (  - 8 + 16*(1-z)^(-1) - 8*z )

       + C_F*Log[z] * ( 4 - 8*(1-z)^(-1) + 4*z )

       + C_F*delta[1-z] * (  - 20 )

       + C_F*Log[Q^2/muF^2] * (  - 4 + 8*(1-z)^(-1) - 4*z )

       + C_F*Log[Q^2/muF^2]*delta[1-z] * ( 6 )

       + C_F*Zeta[2]*delta[1-z] * ( 8 ) );

(************************************)

Deltabarqqbar2 = (  + C_F * ( 5417/9 - 12304/27*z^(-1) - 1550/9*z + 703/27*z^2 )

       + C_F*S12[1-z] * ( 144 + 128*z^(-2) + 64*z^(-1) + 64*z )

       + C_F*S12[-z] * (  - 288 - 384*z^(-2) - 576*z^(-1) - 48*z )

       + C_F*PolyLog[3,1-z] * ( 312 + 64*z^(-2) + 128*z^(-1) + 12*z )

       + C_F*PolyLog[3,-z] * (  - 144 - 320*z^(-2) + 672*z^(-1) + 40*z )

       + C_F*PolyLog[2,1-z] * (  - 248 + 736/3*z^(-1) - 108*z + 32/3*z^2 )

       + C_F*PolyLog[2,-z] * ( 488 + 448*z^(-1) + 40*z )

       + C_F*Log[1+z]*PolyLog[2,-z] * (  - 288 - 384*z^(-2) - 576*z^(-1)
          - 48*z )

       + C_F*Log[1-z] * (  - 1160/3 + 3272/9*z^(-1) + 128/3*z - 176/9*
         z^2 )

       + C_F*Log[1-z]*PolyLog[2,1-z] * (  - 224 - 256*z^(-1) - 32*z )

       + C_F*Log[1-z]^2 * ( 136 - 544/3*z^(-1) + 56*z - 32/3*z^2 )

       + C_F*Log[z] * ( 974/3 - 284*z^(-1) - 68/3*z + 40/9*z^2 )

       + C_F*Log[z]*PolyLog[2,1-z] * ( 32 + 224*z^(-1) + 52*z )

       + C_F*Log[z]*PolyLog[2,-z] * ( 192 + 320*z^(-2) - 96*z^(-1) )

       + C_F*Log[z]*Log[1+z] * ( 488 + 448*z^(-1) + 40*z )

       + C_F*Log[z]*Log[1+z]^2 * (  - 144 - 192*z^(-2) - 288*z^(-1)
          - 24*z )

       + C_F*Log[z]*Log[1-z] * (  - 232 + 192*z^(-1) - 96*z + 32*z^2
          )

       + C_F*Log[z]*Log[1-z]^2 * (  - 112 - 128*z^(-1) - 16*z )

       + C_F*Log[z]^2 * (  - 277 - 48*z^(-1) - 35*z - 40/3*z^2 )

       + C_F*Log[z]^2*Log[1+z] * ( 120 + 160*z^(-2) + 240*z^(-1) + 
         20*z )

       + C_F*Log[z]^2*Log[1-z] * ( 48 + 64*z^(-1) )

       + C_F*Log[z]^3 * (  - 14/3 - 64/3*z^(-1) + 34/3*z )

       + C_F*Log[Q^2/muF^2] * (  - 580/3 + 1636/9*z^(-1) + 64/3*z - 88/
         9*z^2 )

       + C_F*Log[Q^2/muF^2]*PolyLog[2,1-z] * (  - 112 - 128*z^(-1) - 16*z
          )

       + C_F*Log[Q^2/muF^2]*Log[1-z] * ( 136 - 544/3*z^(-1) + 56*z
          - 32/3*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z] * (  - 116 + 96*z^(-1) - 48*z + 
         16*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z]*Log[1-z] * (  - 112 - 128*
         z^(-1) - 16*z )

       + C_F*Log[Q^2/muF^2]*Log[z]^2 * ( 24 + 32*z^(-1) )

       + C_F*Log[Q^2/muF^2]^2 * ( 34 - 136/3*z^(-1) + 14*z - 8/3*z^2 )

       + C_F*Log[Q^2/muF^2]^2*Log[z] * (  - 28 - 32*z^(-1) - 4*z )

       + C_F*Zeta[3] * (  - 72 - 192*z^(-2) + 576*z^(-1) + 36*z )

       + C_F*Zeta[2] * ( 108 + 1216/3*z^(-1) - 36*z + 32/3*z^2 )

       + C_F*Zeta[2]*Log[1+z] * (  - 144 - 192*z^(-2) - 288*z^(-1) - 24*
         z )

       + C_F*Zeta[2]*Log[z] * ( 136 + 416*z^(-1) + 36*z )

       + C_F*n_f * ( 1280/27 - 8/9*z^(-1) + 224/27*(1-z)^(-1) - 1252/27*z
          - 76/9*z^2 )

       + C_F*n_f*PolyLog[2,1-z] * ( 8/3 - 32/3*z^(-1) - 8/3*(1-z)^(-1) + 8/3*
         z )

       + C_F*n_f*PolyLog[2,-z] * (  - 48 - 64/3*z^(-1) - 32*z - 16/3*z^2 )

       + C_F*n_f*Log[1-z] * (  - 16/9 + 64/9*z^(-1) - 160/9*(1-z)^(-1)
          + 176/9*z - 64/9*z^2 )

       + C_F*n_f*Log[1-z]^2 * (  - 16/3 + 32/3*(1-z)^(-1) - 16/3*z )

       + C_F*n_f*Log[z] * ( 88/3 - 40/3*z^(-1) + 40/3*(1-z)^(-1) + 52/3
         *z + 164/9*z^2 )

       + C_F*n_f*Log[z]*Log[1+z] * (  - 48 - 64/3*z^(-1) - 32*z - 16/
         3*z^2 )

       + C_F*n_f*Log[z]*Log[1-z] * ( 32/3 - 64/3*(1-z)^(-1) + 32/3*z
          )

       + C_F*n_f*Log[z]^2 * ( 26/3 + 8*(1-z)^(-1) + 14/3*z + 4/3*z^2 )

       + C_F*n_f*delta[1-z] * ( 461/18 )

       + C_F*n_f*Log[Q^2/muF^2] * (  - 8/9 + 32/9*z^(-1) - 80/9*
         (1-z)^(-1) + 88/9*z - 32/9*z^2 )

       + C_F*n_f*Log[Q^2/muF^2]*Log[1-z] * (  - 16/3 + 32/3*
         (1-z)^(-1) - 16/3*z )

       + C_F*n_f*Log[Q^2/muF^2]*Log[z] * ( 16/3 - 32/3*(1-z)^(-1) + 
         16/3*z )

       + C_F*n_f*Log[Q^2/muF^2]*delta[1-z] * (  - 14 )

       + C_F*n_f*Log[Q^2/muF^2]^2 * (  - 4/3 + 8/3*(1-z)^(-1) - 4/3*z )

       + C_F*n_f*Log[Q^2/muF^2]^2*delta[1-z] * ( 2 )

       + C_F*n_f*Zeta[3]*delta[1-z] * ( 8 )

       + C_F*n_f*Zeta[2] * (  - 56/3 - 32/3*z^(-1) - 32/3*(1-z)^(-1) - 32/3
         *z - 8/3*z^2 )

       + C_F*n_f*Zeta[2]*delta[1-z] * (  - 64/9 )

       + C_F^2 * ( 96 + 136*z^(-1) - 236*z + 12*z^2 )

       + C_F^2*S12[1-z] * ( 696 - 256*z^(-1) - 208*(1-z)^(-1) + 696*z
          + 64*z^2 )

       + C_F^2*S12[-z] * (  - 864 - 384*z^(-1) - 576*z - 96*z^2 )

       + C_F^2*PolyLog[3,1-z] * (  - 80 + 96*z^(-1) + 48*(1-z)^(-1) - 48*z )

       + C_F^2*PolyLog[3,-z] * (  - 144 - 192*z^(-1) - 224*z - 16*z^2 )

       + C_F^2*PolyLog[2,1-z] * ( 232 + 320/3*z^(-1) - 24*(1-z)^(-1) - 392*z
          - 88/3*z^2 )

       + C_F^2*PolyLog[2,-z] * ( 688 + 640/3*z^(-1) + 608*z + 400/3*z^2 )

       + C_F^2*Log[1+z]*PolyLog[2,-z] * (  - 864 - 384*z^(-1) - 576*z - 96
         *z^2 )

       + C_F^2*Log[1-z] * (  - 32/3 + 96*z^(-1) - 320*(1-z)^(-1) + 500/
         3*z + 64*z^2 )

       + C_F^2*Log[1-z]*PolyLog[2,1-z] * ( 56 - 128*z^(-1) - 16*(1-z)^(-1)
          + 56*z )

       + C_F^2*Log[1-z]^2 * (  - 64 + 128/3*z^(-1) + 64*z - 128/3*z^2
          )

       + C_F^2*Log[1-z]^3 * (  - 64 + 128*(1-z)^(-1) - 64*z )

       + C_F^2*Log[z] * ( 1360/3 - 64*z^(-1) + 192*(1-z)^(-1) + 12*z
          - 64*z^2 )

       + C_F^2*Log[z]*PolyLog[2,1-z] * ( 344 + 32*z^(-1) - 96*(1-z)^(-1)
          + 312*z + 32*z^2 )

       + C_F^2*Log[z]*PolyLog[2,-z] * ( 432 + 256*z^(-1) + 352*z + 48*z^2
          )

       + C_F^2*Log[z]*Log[1+z] * ( 688 + 640/3*z^(-1) + 608*z + 400/
         3*z^2 )

       + C_F^2*Log[z]*Log[1+z]^2 * (  - 432 - 192*z^(-1) - 288*z - 
         48*z^2 )

       + C_F^2*Log[z]*Log[1-z] * ( 96 - 128/3*z^(-1) - 48*(1-z)^(-1)
          - 144*z + 128*z^2 )

       + C_F^2*Log[z]*Log[1-z]^2 * ( 156 - 248*(1-z)^(-1) + 156*z )

       + C_F^2*Log[z]^2 * (  - 184 + 30*(1-z)^(-1) - 384*z - 500/3*z^2
          )

       + C_F^2*Log[z]^2*Log[1+z] * ( 360 + 160*z^(-1) + 240*z + 40*
         z^2 )

       + C_F^2*Log[z]^2*Log[1-z] * (  - 80 + 112*(1-z)^(-1) - 80*z )

       + C_F^2*Log[z]^3 * ( 110/3 - 40/3*(1-z)^(-1) + 134/3*z + 8/3*
         z^2 )

       + C_F^2*delta[1-z] * ( 2293/12 )

       + C_F^2*Log[Q^2/muF^2] * ( 248/3 - 160*(1-z)^(-1) + 232/3*z )

       + C_F^2*Log[Q^2/muF^2]*PolyLog[2,1-z] * ( 32 + 32*z )

       + C_F^2*Log[Q^2/muF^2]*Log[1-z] * (  - 112 + 128/3*z^(-1) + 
         96*(1-z)^(-1) + 16*z - 128/3*z^2 )

       + C_F^2*Log[Q^2/muF^2]*Log[1-z]^2 * (  - 96 + 192*(1-z)^(-1)
          - 96*z )

       + C_F^2*Log[Q^2/muF^2]*Log[z] * ( 40 - 72*(1-z)^(-1) - 40*z
          + 128/3*z^2 )

       + C_F^2*Log[Q^2/muF^2]*Log[z]*Log[1-z] * ( 144 - 224*
         (1-z)^(-1) + 144*z )

       + C_F^2*Log[Q^2/muF^2]*Log[z]^2 * (  - 28 + 32*(1-z)^(-1) - 
         28*z )

       + C_F^2*Log[Q^2/muF^2]*delta[1-z] * (  - 117 )

       + C_F^2*Log[Q^2/muF^2]^2 * (  - 40 + 48*(1-z)^(-1) - 8*z )

       + C_F^2*Log[Q^2/muF^2]^2*Log[1-z] * (  - 32 + 64*(1-z)^(-1)
          - 32*z )

       + C_F^2*Log[Q^2/muF^2]^2*Log[z] * ( 24 - 32*(1-z)^(-1) + 24*z
          )

       + C_F^2*Log[Q^2/muF^2]^2*delta[1-z] * ( 18 )

       + C_F^2*Zeta[3] * (  - 128 - 96*z^(-1) + 256*(1-z)^(-1) - 224*z )

       + C_F^2*Zeta[3]*delta[1-z] * (  - 124 )

       + C_F^2*Zeta[3]*Log[Q^2/muF^2]*delta[1-z] * ( 176 )

       + C_F^2*Zeta[2] * ( 408 + 448/3*z^(-1) + 240*z + 24*z^2 )

       + C_F^2*Zeta[2]*Log[1+z] * (  - 432 - 192*z^(-1) - 288*z - 48*z^2
          )

       + C_F^2*Zeta[2]*Log[1-z] * ( 64 - 128*(1-z)^(-1) + 64*z )

       + C_F^2*Zeta[2]*Log[z] * ( 48 + 32*z^(-1) + 128*(1-z)^(-1) - 32*z
          + 16*z^2 )

       + C_F^2*Zeta[2]*delta[1-z] * (  - 70 )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2] * ( 32 - 64*(1-z)^(-1) + 32*z )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2]*delta[1-z] * ( 24 )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2]^2*delta[1-z] * (  - 32 )

       + C_F^2*Zeta[2]^2*delta[1-z] * ( 8/5 )

       + C_A*C_F * (  - 4154/27 - 584/27*z^(-1) - 1616/27*(1-z)^(-1) + 
         7300/27*z - 1162/27*z^2 )

       + C_A*C_F*S12[1-z] * (  - 432 + 256*z^(-1) + 64*(1-z)^(-1) - 240
         *z - 32*z^2 )

       + C_A*C_F*S12[-z] * ( 432 + 192*z^(-1) + 288*z + 48*z^2 )

       + C_A*C_F*PolyLog[3,1-z] * ( 88 - 96*z^(-1) - 56*(1-z)^(-1) - 8*z )

       + C_A*C_F*PolyLog[3,-z] * ( 72 + 32*z^(-1) + 48*z + 8*z^2 )

       + C_A*C_F*PolyLog[2,1-z] * (  - 464/3 - 272/3*z^(-1) + 44/3*(1-z)^(-1)
          + 340/3*z + 140/3*z^2 )

       + C_A*C_F*PolyLog[2,-z] * (  - 408 - 160*z^(-1) - 336*z - 88*z^2 )

       + C_A*C_F*Log[1+z]*PolyLog[2,-z] * ( 432 + 192*z^(-1) + 288*z + 48*
         z^2 )

       + C_A*C_F*Log[1-z] * ( 2440/9 - 664/3*z^(-1) + 1072/9*(1-z)^(-1)
          - 2252/9*z + 256/3*z^2 )

       + C_A*C_F*Log[1-z]*PolyLog[2,1-z] * (  - 64 + 128*z^(-1) + 16*
         (1-z)^(-1) + 32*z )

       + C_A*C_F*Log[1-z]^2 * ( 88/3 - 176/3*(1-z)^(-1) + 88/3*z )

       + C_A*C_F*Log[z] * (  - 1136/3 + 232/3*z^(-1) - 280/3*(1-z)^(-1)
          + 296/3*z - 256/3*z^2 )

       + C_A*C_F*Log[z]*PolyLog[2,1-z] * (  - 168 - 32*z^(-1) + 40*
         (1-z)^(-1) - 168*z - 16*z^2 )

       + C_A*C_F*Log[z]*PolyLog[2,-z] * (  - 216 - 96*z^(-1) - 144*z - 24*
         z^2 )

       + C_A*C_F*Log[z]*Log[1+z] * (  - 408 - 160*z^(-1) - 336*z - 88
         *z^2 )

       + C_A*C_F*Log[z]*Log[1+z]^2 * ( 216 + 96*z^(-1) + 144*z + 24*
         z^2 )

       + C_A*C_F*Log[z]*Log[1-z] * (  - 512/3 + 352/3*(1-z)^(-1) - 
         176/3*z - 128/3*z^2 )

       + C_A*C_F*Log[z]^2 * ( 631/3 - 44*(1-z)^(-1) + 667/3*z + 314/3*
         z^2 )

       + C_A*C_F*Log[z]^2*Log[1+z] * (  - 180 - 80*z^(-1) - 120*z - 
         20*z^2 )

       + C_A*C_F*Log[z]^2*Log[1-z] * (  - 8 + 16*(1-z)^(-1) - 8*z )

       + C_A*C_F*Log[z]^3 * (  - 10 - 16/3*(1-z)^(-1) - 14*z - 4/3*z^2
          )

       + C_A*C_F*delta[1-z] * (  - 5941/36 )

       + C_A*C_F*Log[Q^2/muF^2] * ( 212/9 - 176/9*z^(-1) + 536/9*
         (1-z)^(-1) - 748/9*z + 176/9*z^2 )

       + C_A*C_F*Log[Q^2/muF^2]*Log[1-z] * ( 88/3 - 176/3*(1-z)^(-1)
          + 88/3*z )

       + C_A*C_F*Log[Q^2/muF^2]*Log[z] * (  - 64/3 + 176/3*(1-z)^(-1)
          - 64/3*z )

       + C_A*C_F*Log[Q^2/muF^2]*Log[z]^2 * (  - 4 + 8*(1-z)^(-1) - 4*
         z )

       + C_A*C_F*Log[Q^2/muF^2]*delta[1-z] * ( 79 )

       + C_A*C_F*Log[Q^2/muF^2]^2 * ( 22/3 - 44/3*(1-z)^(-1) + 22/3*z )

       + C_A*C_F*Log[Q^2/muF^2]^2*delta[1-z] * (  - 11 )

       + C_A*C_F*Zeta[3] * (  - 28 + 56*(1-z)^(-1) - 28*z )

       + C_A*C_F*Zeta[3]*delta[1-z] * ( 92 )

       + C_A*C_F*Zeta[3]*Log[Q^2/muF^2]*delta[1-z] * (  - 24 )

       + C_A*C_F*Zeta[2] * (  - 688/3 - 272/3*z^(-1) + 176/3*(1-z)^(-1) - 
         604/3*z - 100/3*z^2 )

       + C_A*C_F*Zeta[2]*Log[1+z] * ( 216 + 96*z^(-1) + 144*z + 24*z^2 )

       + C_A*C_F*Zeta[2]*Log[1-z] * ( 16 - 32*(1-z)^(-1) + 16*z )

       + C_A*C_F*Zeta[2]*Log[z] * (  - 80 - 32*z^(-1) + 16*(1-z)^(-1) - 
         56*z - 8*z^2 )

       + C_A*C_F*Zeta[2]*delta[1-z] * ( 328/9 )

       + C_A*C_F*Zeta[2]*Log[Q^2/muF^2] * ( 8 - 16*(1-z)^(-1) + 8*z )

       + C_A*C_F*Zeta[2]^2*delta[1-z] * (  - 12/5 ) );

(**************************************)

Deltabarqq2 = (  + C_F * ( 5417/9 - 12304/27*z^(-1) - 1550/9*z + 703/27*z^2 )

       + C_F*S12[1-z] * ( 144 + 128*z^(-2) + 64*z^(-1) + 64*z )

       + C_F*S12[-z] * (  - 288 - 384*z^(-2) - 576*z^(-1) - 48*z )

       + C_F*PolyLog[3,1-z] * ( 312 + 64*z^(-2) + 128*z^(-1) + 12*z )

       + C_F*PolyLog[3,-z] * (  - 144 - 320*z^(-2) + 672*z^(-1) + 40*z )

       + C_F*PolyLog[2,1-z] * (  - 248 + 736/3*z^(-1) - 108*z + 32/3*z^2 )

       + C_F*PolyLog[2,-z] * ( 488 + 448*z^(-1) + 40*z )

       + C_F*Log[1+z]*PolyLog[2,-z] * (  - 288 - 384*z^(-2) - 576*z^(-1)
          - 48*z )

       + C_F*Log[1-z] * (  - 1160/3 + 3272/9*z^(-1) + 128/3*z - 176/9*
         z^2 )

       + C_F*Log[1-z]*PolyLog[2,1-z] * (  - 224 - 256*z^(-1) - 32*z )

       + C_F*Log[1-z]^2 * ( 136 - 544/3*z^(-1) + 56*z - 32/3*z^2 )

       + C_F*Log[z] * ( 974/3 - 284*z^(-1) - 68/3*z + 40/9*z^2 )

       + C_F*Log[z]*PolyLog[2,1-z] * ( 32 + 224*z^(-1) + 52*z )

       + C_F*Log[z]*PolyLog[2,-z] * ( 192 + 320*z^(-2) - 96*z^(-1) )

       + C_F*Log[z]*Log[1+z] * ( 488 + 448*z^(-1) + 40*z )

       + C_F*Log[z]*Log[1+z]^2 * (  - 144 - 192*z^(-2) - 288*z^(-1)
          - 24*z )

       + C_F*Log[z]*Log[1-z] * (  - 232 + 192*z^(-1) - 96*z + 32*z^2
          )

       + C_F*Log[z]*Log[1-z]^2 * (  - 112 - 128*z^(-1) - 16*z )

       + C_F*Log[z]^2 * (  - 277 - 48*z^(-1) - 35*z - 40/3*z^2 )

       + C_F*Log[z]^2*Log[1+z] * ( 120 + 160*z^(-2) + 240*z^(-1) + 
         20*z )

       + C_F*Log[z]^2*Log[1-z] * ( 48 + 64*z^(-1) )

       + C_F*Log[z]^3 * (  - 14/3 - 64/3*z^(-1) + 34/3*z )

       + C_F*Log[Q^2/muF^2] * (  - 580/3 + 1636/9*z^(-1) + 64/3*z - 88/
         9*z^2 )

       + C_F*Log[Q^2/muF^2]*PolyLog[2,1-z] * (  - 112 - 128*z^(-1) - 16*z
          )

       + C_F*Log[Q^2/muF^2]*Log[1-z] * ( 136 - 544/3*z^(-1) + 56*z
          - 32/3*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z] * (  - 116 + 96*z^(-1) - 48*z + 
         16*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z]*Log[1-z] * (  - 112 - 128*
         z^(-1) - 16*z )

       + C_F*Log[Q^2/muF^2]*Log[z]^2 * ( 24 + 32*z^(-1) )

       + C_F*Log[Q^2/muF^2]^2 * ( 34 - 136/3*z^(-1) + 14*z - 8/3*z^2 )

       + C_F*Log[Q^2/muF^2]^2*Log[z] * (  - 28 - 32*z^(-1) - 4*z )

       + C_F*Zeta[3] * (  - 72 - 192*z^(-2) + 576*z^(-1) + 36*z )

       + C_F*Zeta[2] * ( 108 + 1216/3*z^(-1) - 36*z + 32/3*z^2 )

       + C_F*Zeta[2]*Log[1+z] * (  - 144 - 192*z^(-2) - 288*z^(-1) - 24*
         z )

       + C_F*Zeta[2]*Log[z] * ( 136 + 416*z^(-1) + 36*z )

       + C_F^2 * (  - 194 + 72*z^(-1) + 148*z - 26*z^2 )

       + C_F^2*S12[1-z] * (  - 208 - 192*z^(-1) + 128*(1+z)^(-1) + 160
         *z - 16*z^2 )

       + C_F^2*S12[-z] * ( 256*z^(-1) - 64*(1+z)^(-1) )

       + C_F^2*PolyLog[3,(1-z)/(1+z)] * (  - 64 + 128*(1+z)^(-1) + 64*z )

       + C_F^2*PolyLog[3,-(1-z)/(1+z)] * ( 64 - 128*(1+z)^(-1) - 64*z )

       + C_F^2*PolyLog[3,1-z] * ( 208 - 64*z^(-1) - 128*(1+z)^(-1) - 160*z
          + 16*z^2 )

       + C_F^2*PolyLog[3,-z] * ( 32 - 128*z^(-1) - 32*(1+z)^(-1) - 32*z )

       + C_F^2*PolyLog[2,1-z] * ( 88 - 96*z^(-1) + 96*z - 24*z^2 )

       + C_F^2*PolyLog[2,-z] * (  - 112 - 192*z^(-1) + 80*z )

       + C_F^2*Log[1+z]*PolyLog[2,-z] * ( 256*z^(-1) - 64*(1+z)^(-1) )

       + C_F^2*Log[1-z] * ( 64 - 64*z )

       + C_F^2*Log[1-z]*PolyLog[2,-z] * ( 64 - 128*(1+z)^(-1) - 64*z )

       + C_F^2*Log[z] * (  - 32 + 68*z )

       + C_F^2*Log[z]*PolyLog[2,1-z] * (  - 192 - 64*z^(-1) + 96*
         (1+z)^(-1) + 144*z - 16*z^2 )

       + C_F^2*Log[z]*PolyLog[2,-z] * (  - 64 + 128*(1+z)^(-1) + 64*z )

       + C_F^2*Log[z]*Log[1+z] * (  - 112 - 192*z^(-1) + 80*z )

       + C_F^2*Log[z]*Log[1+z]^2 * ( 128*z^(-1) - 32*(1+z)^(-1) )

       + C_F^2*Log[z]*Log[1-z] * ( 32 + 32*z )

       + C_F^2*Log[z]*Log[1-z]*Log[1+z] * ( 64 - 128*(1+z)^(-1) - 
         64*z )

       + C_F^2*Log[z]^2 * ( 44 - 12*z^2 )

       + C_F^2*Log[z]^2*Log[1+z] * (  - 48 - 64*z^(-1) + 112*
         (1+z)^(-1) + 48*z )

       + C_F^2*Log[z]^2*Log[1-z] * (  - 16 + 32*(1+z)^(-1) + 16*z )

       + C_F^2*Log[z]^3 * (  - 20 - 32/3*(1+z)^(-1) + 12*z - 8/3*z^2 )

       + C_F^2*Log[Q^2/muF^2] * ( 32 - 32*z )

       + C_F^2*Log[Q^2/muF^2]*PolyLog[2,-z] * ( 32 - 64*(1+z)^(-1) - 32*z
          )

       + C_F^2*Log[Q^2/muF^2]*Log[z] * ( 16 + 16*z )

       + C_F^2*Log[Q^2/muF^2]*Log[z]*Log[1+z] * ( 32 - 64*
         (1+z)^(-1) - 32*z )

       + C_F^2*Log[Q^2/muF^2]*Log[z]^2 * (  - 8 + 16*(1+z)^(-1) + 8*
         z )

       + C_F^2*Zeta[3] * ( 24 - 128*z^(-1) - 16*(1+z)^(-1) - 24*z )

       + C_F^2*Zeta[2] * (  - 56 - 96*z^(-1) + 40*z )

       + C_F^2*Zeta[2]*Log[1+z] * ( 128*z^(-1) - 32*(1+z)^(-1) )

       + C_F^2*Zeta[2]*Log[1-z] * ( 32 - 64*(1+z)^(-1) - 32*z )

       + C_F^2*Zeta[2]*Log[z] * (  - 16 - 64*z^(-1) + 48*(1+z)^(-1) + 16
         *z )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2] * ( 16 - 32*(1+z)^(-1) - 16*z )

       + C_A*C_F * ( 97 - 36*z^(-1) - 74*z + 13*z^2 )

       + C_A*C_F*S12[1-z] * ( 104 + 96*z^(-1) - 64*(1+z)^(-1) - 80*z + 
         8*z^2 )

       + C_A*C_F*S12[-z] * (  - 128*z^(-1) + 32*(1+z)^(-1) )

       + C_A*C_F*PolyLog[3,(1-z)/(1+z)] * ( 32 - 64*(1+z)^(-1) - 32*z )

       + C_A*C_F*PolyLog[3,-(1-z)/(1+z)] * (  - 32 + 64*(1+z)^(-1) + 32*z )

       + C_A*C_F*PolyLog[3,1-z] * (  - 104 + 32*z^(-1) + 64*(1+z)^(-1) + 80*z
          - 8*z^2 )

       + C_A*C_F*PolyLog[3,-z] * (  - 16 + 64*z^(-1) + 16*(1+z)^(-1) + 16*z )

       + C_A*C_F*PolyLog[2,1-z] * (  - 44 + 48*z^(-1) - 48*z + 12*z^2 )

       + C_A*C_F*PolyLog[2,-z] * ( 56 + 96*z^(-1) - 40*z )

       + C_A*C_F*Log[1+z]*PolyLog[2,-z] * (  - 128*z^(-1) + 32*(1+z)^(-1) )

       + C_A*C_F*Log[1-z] * (  - 32 + 32*z )

       + C_A*C_F*Log[1-z]*PolyLog[2,-z] * (  - 32 + 64*(1+z)^(-1) + 32*z )

       + C_A*C_F*Log[z] * ( 16 - 34*z )

       + C_A*C_F*Log[z]*PolyLog[2,1-z] * ( 96 + 32*z^(-1) - 48*(1+z)^(-1)
          - 72*z + 8*z^2 )

       + C_A*C_F*Log[z]*PolyLog[2,-z] * ( 32 - 64*(1+z)^(-1) - 32*z )

       + C_A*C_F*Log[z]*Log[1+z] * ( 56 + 96*z^(-1) - 40*z )

       + C_A*C_F*Log[z]*Log[1+z]^2 * (  - 64*z^(-1) + 16*(1+z)^(-1) )

       + C_A*C_F*Log[z]*Log[1-z] * (  - 16 - 16*z )

       + C_A*C_F*Log[z]*Log[1-z]*Log[1+z] * (  - 32 + 64*(1+z)^(-1)
          + 32*z )

       + C_A*C_F*Log[z]^2 * (  - 22 + 6*z^2 )

       + C_A*C_F*Log[z]^2*Log[1+z] * ( 24 + 32*z^(-1) - 56*(1+z)^(-1)
          - 24*z )

       + C_A*C_F*Log[z]^2*Log[1-z] * ( 8 - 16*(1+z)^(-1) - 8*z )

       + C_A*C_F*Log[z]^3 * ( 10 + 16/3*(1+z)^(-1) - 6*z + 4/3*z^2 )

       + C_A*C_F*Log[Q^2/muF^2] * (  - 16 + 16*z )

       + C_A*C_F*Log[Q^2/muF^2]*PolyLog[2,-z] * (  - 16 + 32*(1+z)^(-1) + 
         16*z )

       + C_A*C_F*Log[Q^2/muF^2]*Log[z] * (  - 8 - 8*z )

       + C_A*C_F*Log[Q^2/muF^2]*Log[z]*Log[1+z] * (  - 16 + 32*
         (1+z)^(-1) + 16*z )

       + C_A*C_F*Log[Q^2/muF^2]*Log[z]^2 * ( 4 - 8*(1+z)^(-1) - 4*z )

       + C_A*C_F*Zeta[3] * (  - 12 + 64*z^(-1) + 8*(1+z)^(-1) + 12*z )

       + C_A*C_F*Zeta[2] * ( 28 + 48*z^(-1) - 20*z )

       + C_A*C_F*Zeta[2]*Log[1+z] * (  - 64*z^(-1) + 16*(1+z)^(-1) )

       + C_A*C_F*Zeta[2]*Log[1-z] * (  - 16 + 32*(1+z)^(-1) + 16*z )

       + C_A*C_F*Zeta[2]*Log[z] * ( 8 + 32*z^(-1) - 24*(1+z)^(-1) - 8*z )

       + C_A*C_F*Zeta[2]*Log[Q^2/muF^2] * (  - 8 + 16*(1+z)^(-1) + 8*z ) );

(****************************************)

Deltabarq1q22 = (  + C_F * ( 5417/9 - 12304/27*z^(-1) - 1550/9*z + 703/27*z^2 )

       + C_F*S12[1-z] * ( 144 + 128*z^(-2) + 64*z^(-1) + 64*z )

       + C_F*S12[-z] * (  - 288 - 384*z^(-2) - 576*z^(-1) - 48*z )

       + C_F*PolyLog[3,1-z] * ( 312 + 64*z^(-2) + 128*z^(-1) + 12*z )

       + C_F*PolyLog[3,-z] * (  - 144 - 320*z^(-2) + 672*z^(-1) + 40*z )

       + C_F*PolyLog[2,1-z] * (  - 248 + 736/3*z^(-1) - 108*z + 32/3*z^2 )

       + C_F*PolyLog[2,-z] * ( 488 + 448*z^(-1) + 40*z )

       + C_F*Log[1+z]*PolyLog[2,-z] * (  - 288 - 384*z^(-2) - 576*z^(-1)
          - 48*z )

       + C_F*Log[1-z] * (  - 1160/3 + 3272/9*z^(-1) + 128/3*z - 176/9*
         z^2 )

       + C_F*Log[1-z]*PolyLog[2,1-z] * (  - 224 - 256*z^(-1) - 32*z )

       + C_F*Log[1-z]^2 * ( 136 - 544/3*z^(-1) + 56*z - 32/3*z^2 )

       + C_F*Log[z] * ( 974/3 - 284*z^(-1) - 68/3*z + 40/9*z^2 )

       + C_F*Log[z]*PolyLog[2,1-z] * ( 32 + 224*z^(-1) + 52*z )

       + C_F*Log[z]*PolyLog[2,-z] * ( 192 + 320*z^(-2) - 96*z^(-1) )

       + C_F*Log[z]*Log[1+z] * ( 488 + 448*z^(-1) + 40*z )

       + C_F*Log[z]*Log[1+z]^2 * (  - 144 - 192*z^(-2) - 288*z^(-1)
          - 24*z )

       + C_F*Log[z]*Log[1-z] * (  - 232 + 192*z^(-1) - 96*z + 32*z^2
          )

       + C_F*Log[z]*Log[1-z]^2 * (  - 112 - 128*z^(-1) - 16*z )

       + C_F*Log[z]^2 * (  - 277 - 48*z^(-1) - 35*z - 40/3*z^2 )

       + C_F*Log[z]^2*Log[1+z] * ( 120 + 160*z^(-2) + 240*z^(-1) + 
         20*z )

       + C_F*Log[z]^2*Log[1-z] * ( 48 + 64*z^(-1) )

       + C_F*Log[z]^3 * (  - 14/3 - 64/3*z^(-1) + 34/3*z )

       + C_F*Log[Q^2/muF^2] * (  - 580/3 + 1636/9*z^(-1) + 64/3*z - 88/
         9*z^2 )

       + C_F*Log[Q^2/muF^2]*PolyLog[2,1-z] * (  - 112 - 128*z^(-1) - 16*z
          )

       + C_F*Log[Q^2/muF^2]*Log[1-z] * ( 136 - 544/3*z^(-1) + 56*z
          - 32/3*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z] * (  - 116 + 96*z^(-1) - 48*z + 
         16*z^2 )

       + C_F*Log[Q^2/muF^2]*Log[z]*Log[1-z] * (  - 112 - 128*
         z^(-1) - 16*z )

       + C_F*Log[Q^2/muF^2]*Log[z]^2 * ( 24 + 32*z^(-1) )

       + C_F*Log[Q^2/muF^2]^2 * ( 34 - 136/3*z^(-1) + 14*z - 8/3*z^2 )

       + C_F*Log[Q^2/muF^2]^2*Log[z] * (  - 28 - 32*z^(-1) - 4*z )

       + C_F*Zeta[3] * (  - 72 - 192*z^(-2) + 576*z^(-1) + 36*z )

       + C_F*Zeta[2] * ( 108 + 1216/3*z^(-1) - 36*z + 32/3*z^2 )

       + C_F*Zeta[2]*Log[1+z] * (  - 144 - 192*z^(-2) - 288*z^(-1) - 24*
         z )

       + C_F*Zeta[2]*Log[z] * ( 136 + 416*z^(-1) + 36*z ) );

